The merger history of the complex cluster Abell 1758: a combined weak lensing and spectroscopic view

We present a weak-lensing and dynamical study of the complex cluster Abell 1758 (A1758, z = 0.278) supported by hydrodynamical simulations. This cluster is composed of two main structures, called A1758N and A1758S. The Northern structure is composed of A1758NW & A1758NE, with lensing determined masses of 7.90_{-1.55}^{+1.89} X 10^{14} M_\odot and 5.49_{-1.33}^{+1.67} X 10^{14} M_\odot, respectively. They show a remarkable feature: while in A1758NW there is a spatial agreement among weak lensing mass distribution, intracluster medium and its brightest cluster galaxy (BCG) in A1758NE the X-ray peak is located 96_{-15}^{+14} arcsec away from the mass peak and BCG positions. Given the detachment between gas and mass we could use the local surface mass density to estimate an upper limit for the dark matter self-interaction cross section: \sigma/m<5.83 cm^2 g^{-1}. Combining our velocity data with hydrodynamical simulations we have shown that A1758 NW \& NE had their closest approach 0.27 Gyr ago and their merger axis is 21+-12 degrees from the plane of the sky. In the A1758S system we have measured a total mass of 4.96_{-1.19}^{+1.08} X 10^{14} M_\odot and, using radial velocity data, we found that the main merger axis is located at 70+-4 degrees from the plane of the sky, therefore closest to the line-of-sight.

==> artigo.sh <==
latex mnras.tex
bibtex mnras.aux 
bibtex mnras.aux 
latex mnras.tex 
latex mnras.tex 
dvipdf mnras.dvi 
 #rm mnras.aux mnras.dvi  mnras.log 

